PANCO2: a Python library to measure intracluster medium pressure profiles from Sunyaev-Zeldovich observations

We present panco2, an open-source Python library designed to extract galaxy cluster pressure profiles from maps of the thermal Sunyaev-Zeldovich effect. The extraction is based on forward modeling of the total observed signal, allowing to take into account usual features of millimeter observations, such as beam smearing, data processing filtering, and point source contamination. panco2 offers a large flexibility in the inputs that can be handled and in the analysis options, enabling refined analyses and studies of systematic effects. We detail the functionalities of the code, the algorithm used to infer pressure profile measurements, and the typical data products. We present examples of running sequences, and the validation on simulated inputs. The code is available on GitHub at https://github.com/fkeruzore/panco2, and comes with an extensive technical documentation to complement this paper at https://panco2.readthedocs.io.

==> Figures/plot_fwmod.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from astropy.coordinates import SkyCoord
import scipy.stats as ss
import sys

sys.path.append("../..")

import panco2 as p2


plt.rcParams.update(
    {
        "text.usetex": True,
        "text.latex.preamble": "\\usepackage{txfonts}",
        "font.family": "serif",
        "font.size": 14.0,
    }
)

def ax_bothticks(ax):
    ax.xaxis.set_ticks_position("both")
    ax.yaxis.set_ticks_position("both")


ppf = p2.PressureProfileFitter.load_from_file("./C2_nk2.panco2")
ppf.define_priors(
    P_bins=[ppf.model.priors[f"P_{i}"] for i in range(ppf.model.n_bins)],
    conv=ppf.model.priors["conv"],
    zero=ppf.model.priors["zero"],
    ps_fluxes=[ss.norm(1e-3, 1e-4), ss.norm(1e-3, 1e-4)],
)

par_vec = np.concatenate(
    (
        p2.utils.gNFW(ppf.model.r_bins, *ppf.cluster.A10_params),
        [-12.0, 0.0, 1e-3, 1e-3],
    )
)
par_dic = ppf.model.par_vec2dic(par_vec)
y_map_unfilt = ppf.model.compton_map(par_vec) * 1e6
y_map_filt = ppf.model.filter(y_map_unfilt)
sz_map = ppf.model.sz_map(par_vec) * 1e3
tot_map = sz_map + ppf.model.ps_map(par_vec) * 1e3

ymax = np.max(y_map_unfilt)
szmax = np.max(np.abs(sz_map))

# ==================================================== Figure

fig = plt.figure(figsize=(4.1, 15))

# Pressure profile
ax = fig.add_subplot(511)
r_range = np.logspace(
    np.log10(0.5 * ppf.model.r_bins[0]),
    np.log10(2 * ppf.model.r_bins[-1]),
    100,
)
ax.plot(
    r_range,
    ppf.model.pressure_profile(r_range, par_vec),
    "--",
    color="tab:blue",
)
ax.loglog(
    ppf.model.r_bins,
    par_vec[ppf.model.indices_press],
    "o-",
    color="tab:blue",
)
ax.set_xlabel("$r \; [{\\rm kpc}]$")
ax.set_ylabel("$P_{\\rm e}(r) \; [{\\rm keV \cdot cm^{-3}}]$")
ax_bothticks(ax)
fig.subplots_adjust(top=0.99, right=0.93)

axs = []
axs_cbars = []
axs.append(ax)
axs_cbars.append(ax)

# maps
gs = GridSpec(
    ncols=20, nrows=4, hspace=0.05, wspace=0, top=0.8, bottom=0.01, right=0.95
)


def plotmap(m, ax, cax, label, **kwargs):
    im = ax.imshow(m, interpolation="gaussian", **kwargs)
    cb = fig.colorbar(im, cax=cax)
    cb.set_label(label)
    cax.yaxis.tick_left()
    cax.yaxis.set_label_position("left")
    ax_bothticks(ax)
    ax.set_xticklabels([])
    ax.set_yticklabels([])


axs.append(fig.add_subplot(gs[0, 1:]))
axs_cbars.append(fig.add_subplot(gs[0, 0]))
ax = axs[-1]
ax_cb = axs_cbars[-1]
plotmap(
    y_map_unfilt,
    ax,
    ax_cb,
    "Compton$-y \\times 10^6$",
    vmin=0.0,
    vmax=ymax,
    cmap="magma_r",
)

axs.append(fig.add_subplot(gs[1, 1:]))
axs_cbars.append(fig.add_subplot(gs[1, 0]))
ax = axs[-1]
ax_cb = axs_cbars[-1]
plotmap(
    y_map_filt,
    ax,
    ax_cb,
    "Compton$-y \\times 10^6$",
    vmin=0.0,
    vmax=ymax,
    cmap="magma_r",
)

axs.append(fig.add_subplot(gs[2, 1:]))
axs_cbars.append(fig.add_subplot(gs[2, 0]))
ax = axs[-1]
ax_cb = axs_cbars[-1]
plotmap(
    sz_map,
    ax,
    ax_cb,
    "tSZ surface brightness @150 GHz",
    vmin=-szmax,
    vmax=szmax,
    cmap="RdBu_r",
)

axs.append(fig.add_subplot(gs[3, 1:]))
axs_cbars.append(fig.add_subplot(gs[3, 0]))
ax = axs[-1]
ax_cb = axs_cbars[-1]
plotmap(
    tot_map,
    ax,
    ax_cb,
    "Surface brightness @150 GHz",
    vmin=-szmax,
    vmax=szmax,
    cmap="RdBu_r",
)

for ax, letter in zip(axs, "ABCDE"):
    ax.text(
        0.95,
        0.95,
        f"({letter})",
        transform=ax.transAxes,
        ha="right",
        va="top",
        fontsize=16,
    )

fig.subplots_adjust(left=0.18)
fig.align_ylabels(axs)
fig.align_ylabels(axs_cbars)
fig.savefig("./fwmod.svg")


==> Figures/plot_power_spectra.py <==
import matplotlib.pyplot as plt
from astropy.io import fits
import astropy.units as u
from scipy.ndimage import gaussian_filter1d
import sys

sys.path.append("../..")

import panco2.noise_covariance as nc

plt.rcParams.update(
    {
        "text.usetex": True,
        "text.latex.preamble": "\\usepackage{txfonts}",
        "font.family": "serif",
        "font.size": 15.0,
    }
)

ell_smooth = 1.0
ell_lims = (3000, 15000)


def ax_bothticks(ax):
    ax.xaxis.set_ticks_position("both")
    ax.yaxis.set_ticks_position("both")


# Correlated noise

plt.close("all")
path = "../../validation/results/C2_corrnoise/SPT"
hdulist_ins = fits.open(f"{path}/input_map.fits")
hdulist_res = fits.open(f"{path}/data_model_residuals_maps.fits")
maps = [
    {
        "name": "Input map  ",
        "map": hdulist_ins[1].data,
        "kwargs": {"zorder": 1, "lw": 3, "ls": "--", "color": "k"},
    },
    {
        "name": "Input tSZ  ",
        "map": hdulist_ins[2].data,
        "kwargs": {"zorder": 2, "lw": 3, "ls": "--", "color": "tab:blue"},
    },
    {
        "name": "Input noise",
        "map": hdulist_ins[4].data,
        "kwargs": {"zorder": 2, "lw": 3, "ls": "--", "color": "tab:orange"},
    },
    {
        "name": "Model tSZ  ",
        "map": hdulist_res[2].data[8:-8, 8:-8],
        "kwargs": {"zorder": 3, "lw": 1.5, "ls": "-", "color": "tab:green"},
    },
    {
        "name": "Residuals  ",
        "map": hdulist_res[3].data[8:-8, 8:-8],
        "kwargs": {"zorder": 3, "lw": 1.5, "ls": "-", "color": "tab:red"},
    },
]
hnpix = maps[0]["map"].shape[0]

fig, ax = plt.subplots()

for m in maps:
    pk, k = nc._powspec(m["map"], 15.0, n_bins=hnpix)
    ell = 2.0 * 180.0 * 3600 * k
    C_ell = pk * u.Unit("arcsec2").to("rad2")
    if ell_smooth != 0.0:
        C_ell = gaussian_filter1d(C_ell, ell_smooth)
    ax.plot(ell, 1e18 * C_ell, label=m["name"], **m["kwargs"])

ax.set_yscale("log")
ax.set_xlim(*ell_lims)
ax.set_ylim(8.5e-1, 1.2e2)
ax_bothticks(ax)
ax.legend(frameon=False)
ax.set_xlabel("$\\ell$")
ax.set_ylabel("$C_\\ell \\times 10^{18}$")
fig.savefig("./spt_noise_powspec.pdf")

# 2D filtering

path = "../../validation/results/C2_2d_filter/SPT"
hdulist_ins = fits.open(f"{path}/input_map.fits")
hdulist_res = fits.open(f"{path}/data_model_residuals_maps.fits")
maps = [
    {
        "name": "Input map  ",
        "map": hdulist_ins[1].data[2:-2, 2:-2],
        "kwargs": {"zorder": 1, "lw": 3, "ls": "--", "color": "k"},
    },
    {
        "name": "Input tSZ  ",
        "map": hdulist_ins[2].data[2:-2, 2:-2],
        "kwargs": {"zorder": 2, "lw": 3, "ls": "--", "color": "tab:blue"},
    },
    {
        "name": "Input noise",
        "map": hdulist_ins[4].data[2:-2, 2:-2],
        "kwargs": {"zorder": 2, "lw": 3, "ls": "--", "color": "tab:orange"},
    },
    {
        "name": "Model tSZ  ",
        "map": hdulist_res[2].data,
        "kwargs": {"zorder": 3, "lw": 1.5, "ls": "-", "color": "tab:green"},
    },
    {
        "name": "Residuals  ",
        "map": hdulist_res[3].data,
        "kwargs": {"zorder": 3, "lw": 1.5, "ls": "-", "color": "tab:red"},
    },
]
hnpix = maps[0]["map"].shape[0]  # // 2

fig, ax = plt.subplots()

for m in maps:
    pk, k = nc._powspec(m["map"], 15.0, n_bins=hnpix)
    ell = 2.0 * 180.0 * 3600 * k
    C_ell = pk * u.Unit("arcsec2").to("rad2")
    if ell_smooth != 0.0:
        C_ell = gaussian_filter1d(C_ell, ell_smooth)
    ax.plot(ell, 1e18 * C_ell, label=m["name"], **m["kwargs"])

ax.set_yscale("log")
ax.set_xlim(*ell_lims)
ax.set_ylim(8.5e-2, 1.2e1)
ax_bothticks(ax)
ax.legend(frameon=False)
ax.set_xlabel("$\\ell$")
ax.set_ylabel("$C_\\ell \\times 10^{18}$")
fig.savefig("./spt_tf2d_powspec.pdf")


==> Figures/plot_pressure_C2_nk2_ysz.py <==
import sys

sys.path.append("../..")

import numpy as np
import matplotlib.pyplot as plt
import panco2 as p2

plt.rcParams.update(
    {
        "text.usetex": True,
        "text.latex.preamble": "\\usepackage{txfonts}",
        "font.family": "serif",
        "font.size": 14.0,
    }
)
mcmc_params = {
    "n_chains": 30,
    "max_steps": 1e5,
    "n_threads": 10,
    "n_check": 1e3,
    "max_delta_tau": 0.05,
    "min_autocorr_times": 50,
    "n_burn": 500,
    "discard": 20,
    "clip_percent": 20.0,
}

ppf_noy = p2.PressureProfileFitter.load_from_file(
    "../../validation/results/C2/NIKA2/ppf.panco2"
)
ppf_noy.has_mask = False
chains_noy = p2.results.load_chains(
    "../../validation/results/C2/NIKA2/raw_chains.npz",
    mcmc_params["n_burn"],
    mcmc_params["discard"],
    clip_percent=mcmc_params["clip_percent"],
    verbose=True,
)

ppf_ysz = p2.PressureProfileFitter.load_from_file(
    "../../validation/results/C2_Y500const/NIKA2/ppf.panco2"
)
ppf_ysz.has_mask = False
chains_ysz = p2.results.load_chains(
    "../../validation/results/C2_Y500const/NIKA2/raw_chains.npz",
    mcmc_params["n_burn"],
    mcmc_params["discard"],
    clip_percent=mcmc_params["clip_percent"],
    verbose=True,
)

plt.close("all")
r_range = np.logspace(
    np.log10(0.8 * ppf_noy.model.r_bins[0]),
    np.log10(1.2 * ppf_noy.model.r_bins[-1]),
    100,
)
fig, ax = p2.results.plot_profile(
    chains_noy,
    ppf_noy,
    r_range,
    label="No $Y_{500}$ constraint",
    color="tab:blue",
)
_ = p2.results.plot_profile(
    chains_ysz,
    ppf_ysz,
    r_range,
    ax=ax,
    label="$Y_{500}$ constraint",
    color="tab:red",
)
ax.plot(
    r_range,
    p2.utils.gNFW(r_range, *ppf_noy.cluster.A10_params),
    "k--",
    label="Truth",
    zorder=10,
    lw=1.5,
)
ax.legend(frameon=False)
fig.subplots_adjust(left=0.15, right=0.95, top=0.85, bottom=0.15)
fig.savefig("./pressure_C2_nk2_ysz.pdf")


==> Figures/plot_spt_complications.py <==
import numpy as np
import matplotlib.pyplot as plt
from astropy.table import Table


plt.rcParams.update(
    {
        "text.usetex": True,
        "text.latex.preamble": "\\usepackage{txfonts}",
        "font.family": "serif",
        "font.size": 15.0,
    }
)


def ax_bothticks(ax):
    ax.xaxis.set_ticks_position("both")
    ax.yaxis.set_ticks_position("both")


# Power spectrum
fig, ax = plt.subplots()
powspec = Table.read("../../validation/example_data/SPT/noise_powspec.csv")
w = powspec["ell"] < 1e4
ell, C_ell = powspec["ell"][w], powspec["c_ell"][w]
D_ell = ell * (ell + 1) * C_ell / (2.0 * np.pi)

ax.semilogy(ell, 1e18 * C_ell, "-", lw=2, label="$C_\\ell \\times 10^{18}$")
ax.semilogy(
    ell,
    1e12 * D_ell,
    "-",
    lw=2,
    color="tab:red",
    label="$\\mathcal{D}_\\ell \\times 10^{12}$",
)
ax.set_xlim(500, 6000)
ax.set_ylim(1e0 / 1.25, 1e2 * 1.25)
ax.set_xlabel("$\\ell$")
ax.set_ylabel("Noise power spectrum")
ax_bothticks(ax)
ax.legend(frameon=False)
fig.subplots_adjust(left=0.15, right=0.9)
fig.savefig("spt_noise.pdf")

# 2D transfer function
fig, ax = plt.subplots()
tf2d = dict(np.load("../../validation/example_data/SPT/tf2d.npz"))
ellxx, ellyy = tf2d["ell_x"], tf2d["ell_y"]
im = ax.imshow(
    tf2d["tf"],
    cmap="magma",
    vmin=0.0,
    vmax=1.0,
    interpolation="none",
    extent=(
        ellxx.min() / 1e4,
        ellxx.max() / 1e4,
        ellyy.min() / 1e4,
        ellyy.max() / 1e4,
    ),
)
cb = fig.colorbar(im, ax=ax)
cb.set_label("SPT transfer function")
ax.set_xlabel("$\\ell_x \\, / \\, 10^4$")
ax.set_ylabel("$\\ell_y \\, / \\, 10^4$")
ax_bothticks(ax)
fig.subplots_adjust(left=0.15, right=0.9)
fig.savefig("spt_tf2d.pdf")


==> Figures/plot_validation_sample.py <==
import numpy as np
from scipy.interpolate import interp1d
import matplotlib.pyplot as plt
from matplotlib.colors import Normalize, ListedColormap, to_rgb
import matplotlib.patheffects as PathEffects
from astropy.table import Table
from astropy.cosmology import Planck18 as cosmo
import astropy.units as u


plt.rcParams.update(
    {
        "text.usetex": True,
        "text.latex.preamble": "\\usepackage{txfonts}",
        "font.family": "serif",
        "font.size": 14.0,
    }
)


def ax_bothticks(ax):
    ax.xaxis.set_ticks_position("both")
    ax.yaxis.set_ticks_position("both")


def cmap_from_colors(col_list):
    x = np.arange(256)
    n = len(col_list)
    rgb_list = np.array([to_rgb(col) for col in col_list])
    x_list = np.linspace(0.0, 255.0, n)
    rgb_interp = np.array(
        [interp1d(x_list, rgb_list[:, i], kind="linear")(x) for i in range(3)]
    )
    return ListedColormap(rgb_interp.T)


psz2 = Table.read("./PSZ2.dat", format="ascii")
act = Table.read("./ACT_DR5.fits")
spt_ecs = Table.read("./SPT-ECS.fits")
spt_sz = Table.read("./SPT-SZ.fits")
my_sample = Table(
    {
        "name": [f"C{i}" for i in range(1, 4)],
        "z": [0.05, 0.5, 1.0],
        "M500": [9e14, 6e14, 3e14],
    }
)


plt.close("all")
fig, axs = plt.subplots(2, 1, figsize=(6, 8))

kw = {"ms": 5, "mfc": "#00000000"}

ax = axs[0]

ax.plot(
    act["redshift"].data,
    act["M500"].data * 1e14,
    "s",
    mec="0.75",
    label="ACT (DR5)",
    **kw,
)
ax.plot(
    psz2["redshift"].data,
    psz2["mass_sz"].data * 1e14,
    "o",
    mec="tab:blue",
    label="Planck (PSZ2)",
    **kw,
)
ax.plot(
    spt_ecs["REDSHIFT"].data,
    spt_ecs["M500"].data * 1e14,
    "^",
    mec="tab:orange",
    label="SPT (SPT-ECS)",
    **kw,
)
ax.plot(
    spt_sz["REDSHIFT"].data,
    spt_sz["M500"].data * 1e14,
    "v",
    mec="tab:orange",
    label="SPT (SPT-SZ)",
    **kw,
)

for cl in my_sample:
    ax.plot(cl["z"], cl["M500"], "*", color="black", ms=20, mec="w", zorder=20)
    txt = ax.text(
        cl["z"],
        1.1 * cl["M500"],
        cl["name"],
        ha="center",
        va="bottom",
        color="black",
        zorder=19,
    )
    txt.set_path_effects([PathEffects.withStroke(linewidth=2, foreground="w")])

ax.set_ylabel("Mass $M_{500} \; [M_\odot]$")
ax.set_ylim(6e13, 3e15)
ax.legend(frameon=False, ncol=2, handlelength=1.0)
ax.set_xticklabels([])


ax = axs[1]
z_range = np.linspace(0.01, 1.5, 1000)


def m500_to_theta500(m500, z):
    r500 = ((3 * m500) / (4 * np.pi * 500 * cosmo.critical_density(z))) ** (
        1 / 3
    )
    r500 = r500.to("Mpc")
    d_a = cosmo.angular_diameter_distance(z).to("Mpc")
    theta500 = np.arctan((r500 / d_a).value) * u.rad.to("arcmin")
    return theta500


masses = np.arange(1, 12, 2)
norm = Normalize(vmin=masses.min(), vmax=masses.max())
cmap = cmap_from_colors(["tab:blue", "0.9", "tab:red"])


def axhline(x, y, label, ax, zorder=10):
    ax.axhline(y, 0, 1, color="k", ls=":", zorder=zorder - 1)
    ax.text(
        x,
        y,
        label,
        ha="right" if x > 1 else "left",
        va="center",
        backgroundcolor="w",
        zorder=zorder,
    )


axhline(z_range.max(), 10.0, r"Planck y-map beam", ax, zorder=-10)
axhline(0.0, 1.25, "SPT y-map beam", ax, zorder=-10)
axhline(0.0, 18.0 / 60.0, "NIKA2 beam", ax, zorder=-10)

for i, m500 in enumerate(masses):
    theta500 = m500_to_theta500(m500 * 1e14 * u.Msun, z_range)
    ax.plot(
        z_range,
        2 * theta500,
        color=cmap(norm(m500)),
        lw=1.5,
        zorder=1,
        # label="$M_{500} = " + f"{m:.0f}" + r" \times 10^{14} \; M_\odot$")
        label=f"${m500:.0f}" + r" \times 10^{14}$",
    )

for cl in my_sample:
    theta500 = m500_to_theta500(cl["M500"] * u.Msun, cl["z"])
    ax.plot(
        cl["z"], 2 * theta500, "*", color="black", ms=20, mec="w", zorder=20
    )
    txt = ax.text(
        cl["z"],
        2.5 * theta500,
        cl["name"],
        ha="center",
        va="bottom",
        color="black",
        zorder=19,
    )
    txt.set_path_effects([PathEffects.withStroke(linewidth=2, foreground="w")])

ax.set_ylim(0.2, 150)
ax.set_xlabel(r"Redshift $z$")
ax.set_ylabel(r"Angular size $2 \times \theta_{500}$ [arcmin]")
ax.legend(
    frameon=False,
    ncol=3,
    handlelength=1.0,
    title=r"$M_{500} \; / \; M_\odot =$",
)


for ax in axs:
    ax.set_yscale("log")
    ax.set_xticks(np.arange(0.0, 2.1, 0.2))
    ax.set_xticks(np.arange(0.1, 2.0, 0.2), minor=True)
    ax.set_xlim(-0.075, 1.575)
    ax_bothticks(ax)

fig.subplots_adjust(left=0.15, right=0.95, top=0.95, bottom=0.075, hspace=0)
fig.align_labels()
fig.savefig("./validation_sample.pdf")

